Finite temperature properties of strongly correlated systems via variational Monte Carlo

Variational methods are a common approach for computing properties of ground states but have not yet found analogous success in finite temperature calculations. In this work we develop a new variational finite temperature algorithm (VAFT) which combines ideas from minimally entangled typical thermal states (METTS), variational Monte Carlo (VMC) optimization and path integral Monte Carlo (PIMC). This allows us to define an implicit variational density matrix to estimate finite temperature properties in two and three dimensions. We benchmark the algorithm on the bipartite Heisenberg model and compare to exact results.

==> freeEnergy.py <==
import numpy as np
import math
import matplotlib.pyplot as plt
from scipy.optimize import curve_fit
import matplotlib

def sumExp(x, a, b1,c1,b2,c2):
    return a+b1*math.e**(c1*x)+b2*math.e**(c2*x)

matplotlib.rcParams.update({'font.size': 20})
matplotlib.rcParams['legend.fontsize']=16
lineweight=2
plt.figure(1)
matplotlib.rc('xtick', labelsize=12) 
matplotlib.rc('ytick', labelsize=12) 

count = 0
colors = ['b', 'r', 'g', 'm']
labels = ["Nearest Neighbor Pairs", "Plaquettes", "All Pairs", "SSE"]
ilist = [[1,2,3,4,5,7,10,15,20,30,40],[1,2,3,4,5,7,10,15,20,30,40],[1,2,3,4,5,7,8,9,10,15,20,30,40],range(1,31)]
for corrArrangement in ["pairs","plaquettes","allPairs","SSE"]:
    color = colors[count]
    label = labels[count]
    betaList = [0.]
    energies = [0.]
    errors=[0.]
    for i in ilist[count]:
        error = 0.01
        if corrArrangement !='SSE':
            file = open("runsSq"+str(i)+"_"+corrArrangement+"/input.dat")
            inputDict={}
            for line in file:
                tokens=line.split("=")
                try:
                    inputDict[tokens[0]]=float(tokens[1])
                except:
                    inputDict[tokens[0]]=tokens[1]
            file.close()
            markovSteps = int(inputDict["markovSteps"])
            TimeStepsTaken = int(inputDict["TimeStepsTaken"])
            StepSize = float(inputDict["StepSize"])
            
            energyFile = open("runsSq"+str(i)+"_"+corrArrangement+"/Energy.dat")
            energyList = []
            varianceList = []
            for line in energyFile:
                pieces = line.split(" ")
                energyList.append(float(pieces[1]))
                if -float(pieces[3])<5.:
                    varianceList.append(-float(pieces[3]))
                else:
                    varianceList.append(5.)
            index= len(energyList)
            bottomEnergies=[energyList[j*TimeStepsTaken-1] for j in range(index/TimeStepsTaken)]
            topEnergies=[energyList[j*TimeStepsTaken] for j in range(index/TimeStepsTaken)]
            energy = sum(bottomEnergies[index/(TimeStepsTaken*10):])/len(bottomEnergies[index/(TimeStepsTaken*10):])
            error = np.std(bottomEnergies[index/(TimeStepsTaken*10):])/len(bottomEnergies[index/(TimeStepsTaken*10):])**.5
            energies.append(energy)
        errors.append(error)
        betaList.append(.2*i)
    if corrArrangement=='SSE':
        energies = -16.*np.array([0.,0.077751559999999997, 0.16297344, 0.24786250000000001, 0.33514336, 0.41792094000000002, 0.49100780999999999, 0.55404151999999995, 0.59959569999999995, 0.62837049, 0.64823483999999998, 0.66225199000000001, 0.67069245, 0.67716611000000004, 0.68213002, 0.68476740000000003, 0.68676455000000003, 0.68965284999999998, 0.69053792999999997, 0.69246677999999995, 0.69334852000000002, 0.69388236999999997, 0.69434439000000003, 0.69458852000000004, 0.69592852000000005, 0.69550206000000003, 0.69650612999999995, 0.69783443000000001, 0.69811836000000005, 0.69789272999999996, 0.69904005000000002])
    energies = np.array(energies)
    if corrArrangement=="allPairs" or corrArrangement=='SSE':
        print energies
    betaList = np.array(betaList)
    popt, pcov = curve_fit(sumExp,betaList,energies,p0=(-10,-2.0,-1.0,.2,-.5),maxfev=5000)

    def Energy(beta,params):
        return sumExp(beta, params[0],params[1],params[2],params[3],params[4])

    plt.subplot(131)
    plt.errorbar(betaList, energies,yerr=errors,fmt=color+'o', label = label)
    plt.plot([0.01*i for i in range(610)], [Energy(.01*i,popt) for i in range(610)],color+'-',lw=lineweight)

    def S(beta,params):
        return 16*math.log(2)+beta*Energy(beta,params)-beta*params[0]-params[1]/params[2]*math.e**(params[2]*beta)+params[1]/params[2]-params[3]/params[4]*math.e**(params[4]*beta)+params[3]/params[4]

    plt.subplot(132)
    plt.plot([.01*i for i in range(610)], [S(.01*i,popt) for i in range(610)],color+'-', label=label,lw=lineweight)

    def F(beta, params):
        return Energy(beta, params)-S(beta, params)/beta

    plt.subplot(133)
    plt.plot([.01*i for i in range(1,610)], [F(.01*i,popt) for i in range(1,610)],color+'-', label=label,lw=lineweight)
    count +=1

plt.subplot(133)
plt.xlabel("$\\beta$")
plt.ylabel("Free Energy")
plt.ylim([-15,-8])
plt.xlim([0,6.1])
plt.legend()
plt.subplot(132)
plt.xlabel("$\\beta$")
plt.ylabel("Entropy")
plt.xlim([0,6.1])
plt.legend()
plt.subplot(131)
plt.xlabel("$\\beta$")
plt.ylabel("Energy")
plt.xlim([0,6.1])
plt.legend()
plt.show()

